Estimating Return on Investment for GUI Test Automation Tools

Automated graphical user interface (GUI) tests can reduce manual testing activities and increase test frequency. This motivates the conversion of manual test cases into automated GUI tests. However, it is not clear whether such automation is cost-effective given that GUI automation scripts add to the code base and demand maintenance as a system evolves. In this paper, we introduce a method for estimating maintenance cost and Return on Investment (ROI) for Automated GUI Testing (AGT). The method utilizes the existing source code change history and can be used for evaluation also of other testing or quality assurance automation technologies. We evaluate the method for a real-world, industrial software system and compare two fundamentally different AGT tools, namely Selenium and EyeAutomate, to estimate and compare their ROI. We also report on their defect-finding capabilities and usability. The quantitative data is complemented by interviews with employees at the case company. The method was successfully applied and estimated maintenance cost and ROI for both tools are reported. Overall, the study supports earlier results showing that implementation time is the leading cost for introducing AGT. The findings further suggest that while EyeAutomate tests are significantly faster to implement, Selenium tests require more of a programming background but less maintenance.

==> scripts/accumulators.jl <==
using CSV,Plots

times = CSV.read("../data/totalToolTestingTimeComparisonInSeconds.csv")

series = times[2]

x = 1:length(series)

accumulation = accumulate(+, series)

for j = 1:length(x)
	accumulation = accumulate(+, vcat(series[j:length(x)], series[1:j-1]))
	if (j in [1,10,20,30,40,50,60])
		plot!(x, accumulation/60,
		label = string(">>> ", j),
		title = "EyeAutomate",
		xlabel = "SUT version",
		ylabel = "time in minutes")
	end
end

savefig("../figures/accumulators_eyeAutomate.pdf")


==> scripts/cumulative.jl <==
using CSV,Plots

times = CSV.read("../data/totalToolTestingTimeComparisonInSeconds.csv")

eyeAutomate = append!([828.7*60], times[2])
selenium = append!([2284.9*60], times[1])

x = 1:length(selenium)

selenium = accumulate(+, selenium)/60/60
eyeAutomate = accumulate(+, eyeAutomate)/60/60
manualTesting(a) = 13*343*(a-7)/60/60

plot(x[8:end], manualTesting,
	label = "Manual testing, weekly",
	linewidth = 2,
	color = :black)

plot!(x, selenium,
	label = "Selenium",
	alpha = .2,
	linewidth = 2,
	color = :blue)

plot!(x, eyeAutomate,
	label = "EyeAutomate",
	title = "Cumulative Testing Effort",
	xlabel = "SUT versions (weekly)",
	ylabel = "time (hours)",
	ls = :dot,
	linewidth = 2,
	legendfont=font(12),
	legend = :bottomright,
	xticks = vcat(1, x[10:10:end]),
	#yticks = [1000, 2000, 3000],
	ylims = (0, 3500/60),
	color = :black)

savefig("../figures/cumulative.pdf")


==> scripts/implementation_table.jl <==
using CSV, Statistics

function roundToInt(value)
    return round(value, digits=2)
end

function printValues(buffer, name, vector)
    print(buffer, "\t")
    print(buffer, name)
    print(buffer, "&")

    for value in vector
        print(buffer, roundToInt(value))
        print(buffer, "&")
    end

    print(buffer, roundToInt(sum(vector)))
    print(buffer, "&\$")
    print(buffer, roundToInt(mean(vector)))
    print(buffer, " \\pm ")
    print(buffer, roundToInt(std(vector)))
    println(buffer, "\$\\\\")  
 end
 
times = CSV.read("../data/implementationTimeInSeconds.csv")

selenium = times[1]/60

eyeAutomateImpl = times[2]/60
eyeAutomateImpr = times[3]/60
eyeAutomate = eyeAutomateImpl + eyeAutomateImpr

buffer = IOBuffer()

println(buffer, "\\begin{table*}")
println(buffer, "\t\\centering\\scriptsize")
println(buffer, "\t\\caption{The one-time implementation times for all six test protocols.}")
println(buffer, "\t\\begin{tabular}{|l|r|r|r|r|r|r|r|r|}")
println(buffer, "\t\\hline")
println(buffer, "\t\\textbf{Impl. Time (min.)} & T1 & T2 & T3 & T4 & T5 & T6 & Total & \$\\mu \\pm \\sigma\$\\\\")
println(buffer, "\t\\hline")

printValues(buffer, "Selenium", selenium)
printValues(buffer, "EyeAutomate", eyeAutomate)

println(buffer, "\t\\hline")

printValues(buffer, "EyeAutomate impl.", eyeAutomateImpl)
printValues(buffer, "EyeAutomate impr.", eyeAutomateImpr)

println(buffer, "\t\\hline")
println(buffer, "\t\\end{tabular}")
println(buffer, "\t\\label{tab:implementation}")
println(buffer, "\\end{table*}")

write("../tables/implementation.tex", String(take!(buffer)))


==> scripts/maintenance_table.jl <==
using CSV, Statistics

function roundToInt(value)
    return round(value, digits=2)
end

function printIntValue(buffer, value)
    print(buffer, roundToInt(value))
end

function printValues(buffer, selenium, eyeAutomate)

    texts = ["Analysis broken tests", "Repairing broken tests", "Handling found bugs", "Handling false negatives", "Handling crashes"]

    stdSelenium = [381.1, 875.8, 264.7, 2106.5, 494.7] / 60
    stdEyeAutomate = [158.83, 1609.8, 178, 278.6, 108.2] / 60
    
    selenium[2] = selenium[2] / 60
    eyeAutomate[2] = eyeAutomate[2] / 60

    for i in 1:length(texts)
        print(buffer, "\t")
        print(buffer, texts[i])
        print(buffer, "&")
        printIntValue(buffer, selenium[2][i])
        print(buffer, "&")
        printIntValue(buffer, eyeAutomate[2][i])
        print(buffer, "&")
        printIntValue(buffer, selenium[3][i])
        print(buffer, "&")
        printIntValue(buffer, eyeAutomate[3][i])
        print(buffer, "&\$")
        printIntValue(buffer, selenium[2][i]/selenium[3][i])
        print(buffer, "\\pm")
        printIntValue(buffer, stdSelenium[i])
        print(buffer, "\$&\$")
        printIntValue(buffer, eyeAutomate[2][i]/eyeAutomate[3][i])
        print(buffer, "\\pm")
        printIntValue(buffer, stdEyeAutomate[i])
        println(buffer, "\$\\\\")
    end

    println(buffer, "\t\\hline")
    print(buffer, "\t")
    print(buffer, "Total")
    print(buffer, "&")
    printIntValue(buffer, sum(selenium[2]))
    print(buffer, "&")
    printIntValue(buffer, sum(eyeAutomate[2]))
    print(buffer, "&")
    printIntValue(buffer, sum(selenium[3]))
    print(buffer, "&")
    printIntValue(buffer, sum(eyeAutomate[3]))
    print(buffer, "&\$")
    printIntValue(buffer, mean(selenium[2]/selenium[3]))
    print(buffer, "\\pm")
    printIntValue(buffer, mean(stdSelenium))
    print(buffer, "\$&\$")
    printIntValue(buffer, mean(eyeAutomate[2]/eyeAutomate[3]))
    print(buffer, "\\pm")
    printIntValue(buffer, mean(stdEyeAutomate))
    println(buffer, "\$\\\\")

 end 

 selenium = CSV.read("../data/maintenanceSeleniumTimeInSeconds.csv")
 eyeAutomate = CSV.read("../data/maintenanceEyeAutomateTimeInSeconds.csv")

buffer = IOBuffer()

println(buffer, "\\begin{table*}")
println(buffer, "\\centering\\scriptsize")
println(buffer, "\\caption{The Maintenance statistics from the step-wise replay including total and average maintenance-times per test-protocol.}")
println(buffer, "\\begin{tabular}{|l|r|r|r|r|r|r|}")
println(buffer, "\t\\hline")
println(buffer, "\t&\\multicolumn{2}{c|}{Total Time (min.)}&\\multicolumn{2}{c|}{Appearances}&\\multicolumn{2}{c|}{\$\\mu \\pm \\sigma \\texttt{ (min.)}\$}\\\\")
println(buffer, "\t\\textbf{Maintenance}&S&EA&S&EA&S&EA\\\\")
println(buffer, "\t\\hline")

printValues(buffer, selenium, eyeAutomate)

println(buffer, "\t\\hline")
println(buffer, "\\end{tabular}")
println(buffer, "\\label{tab:maintenance}")
println(buffer, "\\end{table*}")

write("../tables/maintenance.tex", String(take!(buffer)))


==> scripts/totalToolTestingTimeComparison.jl <==
using CSV,Plots

times = CSV.read("../data/totalToolTestingTimeComparisonInSeconds.csv")

x = 1:length(times[1])

plot(x, times[1]/60,
	label = "Selenium", 
	lw = 2, 
	alpha = .2, 
	color = :blue)

plot!(x, times[2]/60,
	xaxis = "SUT version", 
	xticks = vcat(1, x[5:5:end]), 
	yaxis = "time (minutes)", 
	title = "Maintenance Costs", 
	label = "EyeAutomate",
	lw = 2, 
	ls = :dot, 
	color = :black)

savefig("../figures/totalToolTestingTimeComparison.pdf")


==> scripts/totalToolTestingTimeHistogram.R <==
library(scales)

times = read.csv("../data/totalToolTestingTimeComparisonInSeconds.csv")

#plot the entire data set (everything)
eyeAutomate <- hist(times$EyeAutomate/60)

selenium <- hist(times$Selenium/60)

mids <- selenium$mids

selenium <- selenium$counts
eyeAutomate <- eyeAutomate$counts

mids <- c(mids[1], mids[6], mids[10])
selenium <- c(selenium[1], sum(selenium[2:6]), sum(selenium[7:10]))
eyeAutomate <- c(eyeAutomate[1], sum(eyeAutomate[2:6]), sum(eyeAutomate[7:10]))

pdf("../figures/totalToolTestingTimeHistogram.pdf")

data <- rbind(selenium, eyeAutomate)

fontsize <- 1.3
colors <- alpha(c("Blue", "White"), .2)

barplot(data, col = colors,
   beside = TRUE,
   names.arg = mids,
   cex.axis = fontsize,
   cex.names=fontsize)

title(main="Maintenance Cost Histogram", 
   xlab="time in minutes (less than)",
   ylab="bin size",
   cex.lab = fontsize,
   cex.main = fontsize)


legend("topright",
   cex = fontsize,
   fill = colors,
   c("Selenium", "EyeAutomate"))

dev.off()

==> scripts/totalTooltestingTimeHistogram.jl <==
using CSV,Plots

times = CSV.read("../data/totalToolTestingTimeComparisonInSeconds.csv")

x = 1:length(times[1])

plot(x, times[1]/60, fmt = :pdf, label = "Selenium", lw = 1)
plot!(x, times[2]/60, fmt = :pdf, xaxis = "versioning history steps", xticks = vcat(1, x[5:5:end]), yaxis = "time in minutes", title = "Maintanance Cost", label = "EyeAutomate", lw = 2)

savefig("../figures/totalToolTestingTimeComparison.pdf")

